The Plan B Model: $Z^{\prime}$ collider phenomenology and discovery prospects

The Plan B Model was proposed by Allanach et al. (2023) and explains some gross features of the fermion mass spectrum. It also affects the predictions of various observables involving the $b \rightarrow s$ quark-flavour transition. The model predicts a new TeV-scale $Z^{\prime}$ which decays into various different final states. We constrain the viable parameter space of the model by re-casting several LHC direct searches for the $Z^{\prime}$ in addition to using Contur to test the model against unfolded measurements of various differential cross sections that are predicted to be non-zero in the Standard Model. We delineate the regions of parameter space that are excluded by current LHC data, and estimate the projected reach of the high luminosity LHC.

==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: SM + Zprime            ***** *)
(* *****  3B3-Le-2Lmu Model see 2206.08669             ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_3B3-Le-2Lmu";
M$Information = { Authors->{"Ben Allanach"},
	      Emails->{"B.C.Allanach@damtp.cam.ac.uk"},
	      Institutions->{"DAMTP University of Cambridge"},
              Date->"19.03.24",
	      Version->"1.1.0",
              URLs->{"https://arxiv.org/pdf/????.?????.pdf"} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp,
       SelfConjugate->True,
       Mass-> {MZp,3000.},
       Width->{WZp,30.},
       ParticleName->"Zp",
       PDG->32,
       PropagatorLabel->"Zp",
       PropagatorType->Sine,
       PropagatorArrow->Forward}
};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  tsb == {
      ParameterType -> External,
      Value -> -0.03,
      InteractionOrder -> {NP,1},
      TeX -> Subscript[\[Theta],sb],
      BlockName->tsb,
      OrderBlock->1,
      Description -> "bL-sL mixing angle"
      },
  gzp == {
      ParameterType -> External,
      Value -> 0.1,
      InteractionOrder -> {NP,1}, 
      TeX -> Subscript[g,zp],
      BlockName->gzp,
      OrderBlock->1,
      Description -> "Z' gauge coupling"
      },
  Xi == {
     TeX->\[Xi],
     ParameterType->Internal,
     ComplexParameter->False,
     Indices->{Index[Generation],Index[Generation]},
     BlockName->Xi,
     Value-> {Xi[1,1]->0,   Xi[1,2]->0, Xi[1,3]->0,	
              Xi[2,1]->0,   Xi[2,2]->0, Xi[2,3]->0,
              Xi[3,1]->0,   Xi[3,2]->0, Xi[3,3]->1}, 	    
     Description->"Building block: 3B3"
     },
 VdL == {
     TeX               ->Subscript[V,dL],
     ParameterType     ->Internal,
     ComplexParameter  ->True,
     Hermitian         ->True,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->VdL,
     Value             -> {VdL[1,1]->1,  VdL[1,2]->0,        VdL[1,3]->0,
                           VdL[2,1]->0,  VdL[2,2]->Cos[tsb], VdL[2,3]->Sin[tsb],
                           VdL[3,1]->0,  VdL[3,2]->-Sin[tsb], VdL[3,3]->Cos[tsb]
                           },
     Description      ->"LH down quark mixing: flavour structure"
     },
 Omega == {
     TeX               ->\[Omega],
     ParameterType     ->Internal,
     ComplexParameter  ->False,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->Omega,
     Value             -> {Omega[1,1]->1,   Omega[1,2]->0, Omega[1,3]->0,
                           Omega[2,1]->0,   Omega[2,2]->2, Omega[2,3]->0,
                           Omega[3,1]->0,   Omega[3,2]->0, Omega[3,3]->0
                           },
   Description         ->"Building block for flavour structure"
   }
};

(* Slightly different to the conventions in 2306.08669:
   Xi here is xi in the paper.
   Omega is written (-Xi) in the paper.
   I've pretended the PMNS matrix is the CKM matrix - shouldn't matter
   since the flavour of neutrinos is not tagged in colliders. However, if
   you want to calculate eg mu->e conversion or  mu->e gamma, you should
   fix this.
   I have also left out the RH neutrino interactions on the assumption
   that they're way too heavy to be relevant. *)	
 LZprime := Block[{lag},
 lag = -gzp*(dqbar.Ga[mu].ProjM.HC[VdL].Xi.VdL.dq +
           uqbar.Ga[mu].ProjM.CKM.HC[VdL].Xi.VdL.HC[CKM].uq +
	   uqbar.Ga[mu].ProjP.Xi.uq  +
	   dqbar.Ga[mu].ProjP.Xi.dq  -
           vlbar.Ga[mu].ProjM.HC[CKM].Omega.CKM.vl -
	   lbar.Ga[mu].ProjM.Omega.l -
           lbar.Ga[mu].ProjP.Omega.l)*Zp[mu];
	    
 Return[lag];
];


==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     65960,       1372]
NotebookOptionsPosition[     59033,       1270]
NotebookOutlinePosition[     59460,       1287]
CellTagsIndexPosition[     59417,       1284]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup in linux directory, output in windows", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 3.518892291440427*^9}, {
  3.787390729748128*^9, 
  3.787390735916173*^9}},ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-\
d0c4582e6348"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"$outputdir", "=", 
  RowBox[{
  "SetDirectory", "[", 
   "\"\</home/bca20/symbolic/math/feynrules-current/Models/3B3-Le-2Lmu\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"$FeynRulesPath", "=", 
  RowBox[{
  "SetDirectory", "[", "\"\</home/bca20/symbolic/math/feynrules-current\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$outputdir", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    RowBox[{
    "$FeynRulesPath", "<>", 
     "\"\</Models/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu.fr\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.550292955691563*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.714376201477226*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.732358686104819*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.732358761772125*^9}, {3.732359380215397*^9, 3.732359425314708*^9}, {
   3.741665205497743*^9, 3.741665208890139*^9}, {3.741674415706876*^9, 
   3.7416744200365057`*^9}, {3.741946488517076*^9, 3.741946489214487*^9}, {
   3.74202387468117*^9, 3.742023876408213*^9}, {3.742024375285203*^9, 
   3.742024376918482*^9}, {3.74202547325785*^9, 3.742025475397817*^9}, {
   3.7459289317499638`*^9, 3.745928937155925*^9}, {3.7507734543068*^9, 
   3.750773515457856*^9}, 3.753088530856512*^9, 3.753088585833217*^9, {
   3.753088737532212*^9, 3.753088764273211*^9}, {3.763709037598103*^9, 
   3.763709044803748*^9}, {3.763885981617224*^9, 3.763886014576059*^9}, {
   3.763898341112045*^9, 3.7638983477173295`*^9}, {3.763905766991372*^9, 
   3.7639057677716384`*^9}, {3.787390649899355*^9, 3.787390688295576*^9}, {
   3.832234527953483*^9, 3.832234555861931*^9}, {3.832236139194084*^9, 
   3.832236141251719*^9}, {3.862918535622655*^9, 3.8629185427646594`*^9}, {
   3.862918596291219*^9, 3.862918609132902*^9}, 3.8629186599059134`*^9, 
   3.862918764472463*^9, {3.8629203225816526`*^9, 3.86292032990486*^9}, {
   3.8629204650721407`*^9, 3.8629204968222017`*^9}, {3.862920552766816*^9, 
   3.862920554152945*^9}, {3.863178403564199*^9, 3.863178439503704*^9}, {
   3.916466310445548*^9, 3.916466340873402*^9}, 3.91648193566411*^9, {
   3.916481999588896*^9, 3.916482012456175*^9}, {3.918296413445639*^9, 
   3.918296448579244*^9}, {3.9182967082833652`*^9, 3.918296775873347*^9}, {
   3.919339391664286*^9, 3.919339392206401*^9}, {3.9197605322166653`*^9, 
   3.919760536444392*^9}, {3.919760661881804*^9, 3.919760666038237*^9}, {
   3.9197658621275*^9, 3.919765886282742*^9}, {3.919847778211994*^9, 
   3.919847818187463*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/3B3-Le-\
2Lmu\"\>"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919760444804206*^9, 
   3.91976575912315*^9, 3.919765894581671*^9, 3.919847800937011*^9, 
   3.919847877355681*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f851bd12-109e-482d-9e65-dad5004c33d7"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current\"\>"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919760444804206*^9, 
   3.91976575912315*^9, 3.919765894581671*^9, 3.919847800937011*^9, 
   3.919847877356196*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"157d58ad-4eb3-4038-b44a-8f17d8d63c3b"],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478773572397`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f041934-7a12-4e17-8c34-4b276eebc774"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.49\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"29 September 2021\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.49", " (" "29 September 2021", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478773578053`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8b45048-a293-4dc3-80af-1c37891cd957"],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478773585978`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"75d77ea0-2aa2-4505-84c4-002f2fb3101b"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.91984787735894*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bdc6cfe1-f061-4880-af3e-50993e212bca"],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478773592377`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"44eb5c0f-6a8c-45cc-b24c-350fe1f195ad"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847877359519*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"54e7da2e-2bf6-4f6d-863a-2fc41f91b83c"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847877359812*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8c4b4a49-8d3d-4d05-9ff5-bacafe02abe7"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847877360114*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"28446191-f92c-4c1d-9a66-62649da8e08e"],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847877360395*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0ee92f98-3791-4997-aeb8-7dbcb51f41db"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478773606873`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6d7c92f4-5292-4a4a-bed6-9464345aa4a6"],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847877361113*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"641f85bb-1b0c-4dd3-9674-ea6c60e29fca"],

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478810021353`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"066bae5f-3bd0-4bb9-86d7-70c03788345e"],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881020853*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e1a967d9-e297-4040-9ed5-758426fc0ebb"],

Cell[BoxData["\<\"Ben Allanach\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881021443*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8a451077-a914-42ac-ad4b-e97539292ef0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.1.0\"\>"}],
  SequenceForm["Model Version: ", "1.1.0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478810218353`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6116e1c7-b935-4814-bbee-517166cc6ca0"],

Cell[BoxData["\<\"https://arxiv.org/pdf/????.?????.pdf\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881022191*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"518f08c6-f647-480e-84b4-e1e66db72232"],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881022685*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fd6864c0-ac68-4fd0-bb70-7b54ec818415"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881023031*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ba77fc08-982c-4110-909f-5e6bd1c7b3f6"],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478810233307`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2b616ea-6e24-4bb9-91cd-04d8227a04f3"],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.919847881079854*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1603e197-339f-41ab-9efb-dbc717c6a60d"],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.91984788109805*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5e8fa08b-9417-46f6-bd30-255108de993f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", 
   "\[InvisibleSpace]", "\<\"Zprime_3B3-Le-2Lmu\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_3B3-Le-2Lmu", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9197657591626663`*^9, 3.91976589458562*^9, 
  3.919847800939672*^9, 3.9198478811314373`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"65b27cea-1029-4e94-9ff6-befddda54fbb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feynman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9, {3.7873907257664013`*^9, 
   3.7873907265856285`*^9}},ExpressionUUID->"e1b365f6-c2fd-449e-9d14-\
cb32929d1af0"],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.714376396113981*^9, 3.7143763964397993`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "gzp"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     OverscriptBox["dq", "\<\"-\"\>"], ".", "Xi", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "dq"}], "-", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "-", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "l"}], "+", 
    RowBox[{
     OverscriptBox["uq", "\<\"-\"\>"], ".", "Xi", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "uq"}], "+", 
    RowBox[{
     OverscriptBox["dq", "\<\"-\"\>"], ".", 
     SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "-", 
    RowBox[{
     OverscriptBox["vl", "\<\"-\"\>"], ".", 
     SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}], "+", 
    RowBox[{
     OverscriptBox["uq", "\<\"-\"\>"], ".", "CKM", ".", 
     SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
     SuperscriptBox["CKM", "\[Dagger]"], ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
  SubscriptBox["Zp", "mu"]}]], "Output",
 CellChangeTimes->{
  3.714376526302247*^9, 3.715515185201753*^9, 3.71552263417693*^9, 
   3.7155227943452597`*^9, 3.730621043921326*^9, 3.730621099033204*^9, 
   3.732437275383285*^9, 3.732437735413253*^9, 3.732437835328532*^9, 
   3.732437997235637*^9, 3.741669310185543*^9, 3.741674176392539*^9, 
   3.74195949914516*^9, 3.742023895796879*^9, 3.74202505417098*^9, 
   3.7420254941074867`*^9, 3.7420256577518682`*^9, 3.745928873820159*^9, 
   3.745928945723737*^9, 3.753090915325324*^9, 3.753184650770952*^9, 
   3.753431245269599*^9, 3.75343570839193*^9, 3.7637091011358685`*^9, 
   3.763894151393116*^9, 3.763897626749471*^9, 3.763898984490969*^9, 
   3.763905785349579*^9, 3.763906101707773*^9, 3.763984772154725*^9, 
   3.763984875196741*^9, 3.76398492064296*^9, 3.763985455009617*^9, 
   3.764486982077813*^9, {3.787390737860044*^9, 3.787390760656002*^9}, 
   3.787489913225881*^9, 3.83223486333255*^9, 3.8322364053015347`*^9, 
   3.8365575655153418`*^9, 3.8629207284939694`*^9, 3.862921000751419*^9, 
   3.862921803116068*^9, 3.8630623675447693`*^9, 3.863178127188345*^9, 
   3.863178476740918*^9, 3.8652495064980183`*^9, 3.865292750975096*^9, 
   3.9164663691119027`*^9, 3.918296428707882*^9, 3.918296553515274*^9, 
   3.918296851630497*^9, 3.919765768352123*^9, 3.919765899416122*^9, 
   3.919847804756591*^9, 3.9198478868018513`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"e466b81f-2e1d-4b8f-b33f-ac107c473a3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
  3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
  3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
  3.715515195822495*^9, 3.715515197472904*^9}, {3.763894471891847*^9, 
  3.763894484129495*^9}, {3.763894589421256*^9, 3.763894590524398*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.763894172941544*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919765773783497*^9, 3.919765899446764*^9, 
  3.919847804777498*^9, 3.919847892036384*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"0e5a4b46-b258-4262-aa6f-92d6c8eb2a7f"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.763894172941544*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919765773783497*^9, 3.919765899446764*^9, 
  3.919847804777498*^9, 3.9198478920369787`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"56682084-00c2-462f-b0a1-2dd24b1d134d"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.763894172941544*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919765773783497*^9, 3.919765899446764*^9, 
  3.919847804777498*^9, 3.919847893997634*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"4849ee59-e8ed-4393-9976-bab060442754"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7.1953125, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.763894172941544*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919765773783497*^9, 3.919765899446764*^9, 
  3.919847804777498*^9, 3.919847893998253*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"1e3ddd7c-b435-4de8-acba-ed93d156e11d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.763894172941544*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919765773783497*^9, 3.919765899446764*^9, 
  3.919847804777498*^9, 3.919847894056426*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"6da9bbe4-9a6f-441e-9fbf-39fb3687045c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", "gzp", " ", 
      TemplateBox[{
        SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]], 
        SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Omega]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "gzp", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "gzp", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "gzp", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "gzp", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{"CKM", ".", 
         SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
         SuperscriptBox["CKM", "\[Dagger]"]}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", "gzp", " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]", 
          SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM"}], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.715522669827719*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.741669317474687*^9, 3.741674181118387*^9, 3.741959503360597*^9, 
   3.742023900992325*^9, 3.742025058643599*^9, 3.742025499129827*^9, 
   3.742025661684819*^9, 3.745928889453109*^9, 3.745928950464898*^9, 
   3.753091567811735*^9, 3.753185233811055*^9, 3.75318647085989*^9, 
   3.753431271900534*^9, 3.753435729965353*^9, 3.763709130562754*^9, 
   3.763894173353035*^9, 3.7638976387588882`*^9, 3.763898988184622*^9, 
   3.763899289583911*^9, 3.763905813383348*^9, 3.763984958840139*^9, 
   3.763985486880008*^9, 3.764487011233508*^9, 3.787390805171499*^9, 
   3.787489936094107*^9, 3.8322348768114295`*^9, 3.832236419298311*^9, 
   3.836557566437643*^9, 3.862920735444481*^9, 3.862921005181224*^9, 
   3.86292181346941*^9, 3.86306238083427*^9, 3.8631781278310513`*^9, 
   3.863178477335349*^9, 3.865249510419121*^9, 3.865292761700383*^9, 
   3.918296567679809*^9, 3.918296867180525*^9, 3.919765775846735*^9, 
   3.9197658994640083`*^9, 3.919847804792691*^9, 3.919847894074801*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"61eca070-1206-4a68-b755-9bdcab418eb9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 
  3.518892305688608*^9}},ExpressionUUID->"79321452-9b87-451a-8184-\
5dba9d8e936b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.500890890121515*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.550293510190396*^9, 3.550293511961158*^9}, {3.714376587950315*^9, 
  3.714376588226562*^9}, {3.763894455716672*^9, 3.763894491639286*^9}, {
  3.763894582775627*^9, 3.763894585213004*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847899880809*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"08730d36-1bee-43a3-bf5f-f83f250f50ee"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847900084592*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"23d4882d-c369-485d-8746-f66fff363a15"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847900086537*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8b196856-337d-426e-8a90-48036695470a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 10, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847900086857*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a521fe46-d9b5-4d06-80fe-a5442643e427"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847901501915*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e5988340-3f9e-4ed7-a3f6-dfec5a3335ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7.1953125, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847901521491*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c88c2466-3c24-4bea-b675-7fbf341386d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.9198479024410963`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c3814cf4-2a50-429b-9401-09a12e57f3f0"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847902715397*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8ad7c313-17ac-4281-be90-d0f59df5d433"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847902716103*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"910aaf3f-fe4a-46cb-9c6e-88316448267e"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847904692836*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"59f1a4ec-f16b-48b5-a2c7-863b32a39e88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7.1953125, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847904693454*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"dc219356-e6c6-425b-988b-ea2eac72f279"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.91984790474823*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d8f3aac9-4606-4636-b5d5-bc5a73b999eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{14.390625, {0.140625, 7.8046875}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.91984790527323*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"34cc3d0a-39de-4167-b347-dbbe3166ce1f"],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.9198479069569273`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b91fa246-649d-4e31-9cee-3e66d730cf95"],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847906973838*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d43bfd4c-de0e-4524-8cce-c26f922439fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847906998743*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"aa066448-a7d8-4e04-aa43-bf2245fde196"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "2.251532`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 2.251532, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.91984791256868*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7e9fdf79-aef1-455d-ae5a-bbd51c3a04f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "111"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 111],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847912569365*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"209cb71e-07b4-48d1-9cd5-94c62e6de249"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", 
   "0.643176`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 0.643176, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.9198479134636497`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"70e3b057-d234-4556-a850-6031530ada9c"],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.9198479134643173`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"89444499-1003-4081-adfa-231ba62ae382"],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847913522809*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2d0c2743-3378-4da7-8af5-3552e46ba3b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 10, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847913539163*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8a570854-6060-4c66-8864-0347a4da0803"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{208.6640625, {2.4609375, 8.9765625}}], 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "111", 
   "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 111, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847914499816*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3352bd30-50c9-4f09-b6ef-f349d5702dfb"],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847914553295*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9ea98479-c9bc-4637-aece-a5dc47e82905"],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.9197657817921457`*^9, 3.9197659001661577`*^9, 3.9198478055213633`*^9, 
  3.919847914691369*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2ed49c9f-8dd6-45da-b045-33194a1bd9f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Directory", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quit", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.763985084800312*^9, 3.763985087006556*^9}, {
  3.832236498008963*^9, 3.832236499406168*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/3B3-Le-\
2Lmu\"\>"], "Output",
 CellChangeTimes->{{3.832236486700314*^9, 3.832236500683527*^9}, 
   3.836557624730282*^9, 3.8630623182557507`*^9, 3.863178165167613*^9, 
   3.8631785146205873`*^9, 3.918296653127573*^9, 3.91829691560688*^9, 
   3.9197657970093813`*^9, 3.9197659027135077`*^9, 3.919847808155339*^9, 
   3.9198479147334423`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"569c3d10-9134-4923-a97e-3d50a3cee681"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.832236477589242*^9, 
  3.8322364958698044`*^9}},ExpressionUUID->"c099d31f-d891-458e-94ef-\
e3cd828a3c43"]
}, Open  ]]
},
WindowSize->{704.25, 597.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
ShowSelection->True,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"694ce970-0db6-4b4f-970b-f7272e575fae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 237, 4, 67, "Section",ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-d0c4582e6348"],
Cell[CellGroupData[{
Cell[829, 30, 3349, 57, 170, "Input",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],
Cell[4181, 89, 577, 9, 33, "Output",ExpressionUUID->"f851bd12-109e-482d-9e65-dad5004c33d7"],
Cell[4761, 100, 556, 8, 33, "Output",ExpressionUUID->"157d58ad-4eb3-4038-b44a-8f17d8d63c3b"],
Cell[CellGroupData[{
Cell[5342, 112, 267, 5, 23, "Print",ExpressionUUID->"3f041934-7a12-4e17-8c34-4b276eebc774"],
Cell[5612, 119, 550, 12, 23, "Print",ExpressionUUID->"f8b45048-a293-4dc3-80af-1c37891cd957"],
Cell[6165, 133, 319, 6, 23, "Print",ExpressionUUID->"75d77ea0-2aa2-4505-84c4-002f2fb3101b"],
Cell[6487, 141, 250, 5, 23, "Print",ExpressionUUID->"bdc6cfe1-f061-4880-af3e-50993e212bca"],
Cell[6740, 148, 264, 5, 23, "Print",ExpressionUUID->"44eb5c0f-6a8c-45cc-b24c-350fe1f195ad"],
Cell[7007, 155, 314, 6, 23, "Print",ExpressionUUID->"54e7da2e-2bf6-4f6d-863a-2fc41f91b83c"],
Cell[7324, 163, 314, 6, 23, "Print",ExpressionUUID->"8c4b4a49-8d3d-4d05-9ff5-bacafe02abe7"],
Cell[7641, 171, 251, 5, 23, "Print",ExpressionUUID->"28446191-f92c-4c1d-9a66-62649da8e08e"],
Cell[7895, 178, 281, 5, 23, "Print",ExpressionUUID->"0ee92f98-3791-4997-aeb8-7dbcb51f41db"],
Cell[8179, 185, 253, 5, 23, "Print",ExpressionUUID->"6d7c92f4-5292-4a4a-bed6-9464345aa4a6"],
Cell[8435, 192, 318, 6, 23, "Print",ExpressionUUID->"641f85bb-1b0c-4dd3-9674-ea6c60e29fca"],
Cell[8756, 200, 274, 5, 23, "Print",ExpressionUUID->"066bae5f-3bd0-4bb9-86d7-70c03788345e"],
Cell[9033, 207, 290, 5, 23, "Print",ExpressionUUID->"e1a967d9-e297-4040-9ed5-758426fc0ebb"],
Cell[9326, 214, 262, 5, 23, "Print",ExpressionUUID->"8a451077-a914-42ac-ad4b-e97539292ef0"],
Cell[9591, 221, 402, 9, 23, "Print",ExpressionUUID->"6116e1c7-b935-4814-bbee-517166cc6ca0"],
Cell[9996, 232, 286, 5, 23, "Print",ExpressionUUID->"518f08c6-f647-480e-84b4-e1e66db72232"],
Cell[10285, 239, 298, 6, 23, "Print",ExpressionUUID->"fd6864c0-ac68-4fd0-bb70-7b54ec818415"],
Cell[10586, 247, 250, 5, 23, "Print",ExpressionUUID->"ba77fc08-982c-4110-909f-5e6bd1c7b3f6"],
Cell[10839, 254, 282, 5, 23, "Print",ExpressionUUID->"a2b616ea-6e24-4bb9-91cd-04d8227a04f3"],
Cell[11124, 261, 283, 5, 23, "Print",ExpressionUUID->"1603e197-339f-41ab-9efb-dbc717c6a60d"],
Cell[11410, 268, 280, 5, 23, "Print",ExpressionUUID->"5e8fa08b-9417-46f6-bd30-255108de993f"],
Cell[11693, 275, 476, 11, 42, "Print",ExpressionUUID->"65b27cea-1029-4e94-9ff6-befddda54fbb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12230, 293, 246, 4, 67, "Section",ExpressionUUID->"e1b365f6-c2fd-449e-9d14-cb32929d1af0"],
Cell[CellGroupData[{
Cell[12501, 301, 325, 4, 29, "Input",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],
Cell[12829, 307, 3125, 65, 106, "Output",ExpressionUUID->"e466b81f-2e1d-4b8f-b33f-ac107c473a3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15991, 377, 573, 9, 29, "Input",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],
Cell[CellGroupData[{
Cell[16589, 390, 1219, 23, 23, "Print",ExpressionUUID->"0e5a4b46-b258-4262-aa6f-92d6c8eb2a7f"],
Cell[17811, 415, 976, 15, 23, "Print",ExpressionUUID->"56682084-00c2-462f-b0a1-2dd24b1d134d"],
Cell[18790, 432, 1007, 16, 23, "Print",ExpressionUUID->"4849ee59-e8ed-4393-9976-bab060442754"],
Cell[19800, 450, 1501, 28, 23, "Print",ExpressionUUID->"1e3ddd7c-b435-4de8-acba-ed93d156e11d"],
Cell[21304, 480, 1087, 19, 23, "Print",ExpressionUUID->"6da9bbe4-9a6f-441e-9fbf-39fb3687045c"]
}, Open  ]],
Cell[22406, 502, 6529, 174, 161, "Output",ExpressionUUID->"61eca070-1206-4a68-b755-9bdcab418eb9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28984, 682, 175, 3, 67, "Section",ExpressionUUID->"79321452-9b87-451a-8184-5dba9d8e936b"],
Cell[CellGroupData[{
Cell[29184, 689, 574, 9, 29, "Input",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],
Cell[CellGroupData[{
Cell[29783, 702, 979, 16, 23, "Print",ExpressionUUID->"08730d36-1bee-43a3-bf5f-f83f250f50ee"],
Cell[30765, 720, 1202, 23, 23, "Print",ExpressionUUID->"23d4882d-c369-485d-8746-f66fff363a15"],
Cell[31970, 745, 957, 15, 23, "Print",ExpressionUUID->"8b196856-337d-426e-8a90-48036695470a"],
Cell[32930, 762, 1141, 20, 23, "Print",ExpressionUUID->"a521fe46-d9b5-4d06-80fe-a5442643e427"],
Cell[34074, 784, 990, 16, 23, "Print",ExpressionUUID->"e5988340-3f9e-4ed7-a3f6-dfec5a3335ab"],
Cell[35067, 802, 1488, 28, 42, "Print",ExpressionUUID->"c88c2466-3c24-4bea-b675-7fbf341386d9"],
Cell[36558, 832, 1074, 19, 23, "Print",ExpressionUUID->"c3814cf4-2a50-429b-9401-09a12e57f3f0"],
Cell[37635, 853, 1202, 23, 23, "Print",ExpressionUUID->"8ad7c313-17ac-4281-be90-d0f59df5d433"],
Cell[38840, 878, 957, 15, 23, "Print",ExpressionUUID->"910aaf3f-fe4a-46cb-9c6e-88316448267e"],
Cell[39800, 895, 990, 16, 23, "Print",ExpressionUUID->"59f1a4ec-f16b-48b5-a2c7-863b32a39e88"],
Cell[40793, 913, 1484, 28, 23, "Print",ExpressionUUID->"dc219356-e6c6-425b-988b-ea2eac72f279"],
Cell[42280, 943, 1069, 19, 23, "Print",ExpressionUUID->"d8f3aac9-4606-4636-b5d5-bc5a73b999eb"],
Cell[43352, 964, 1319, 23, 23, "Print",ExpressionUUID->"34cc3d0a-39de-4167-b347-dbbe3166ce1f"],
Cell[44674, 989, 973, 15, 23, "Print",ExpressionUUID->"b91fa246-649d-4e31-9cee-3e66d730cf95"],
Cell[45650, 1006, 1238, 24, 23, "Print",ExpressionUUID->"d43bfd4c-de0e-4524-8cce-c26f922439fa"],
Cell[46891, 1032, 1206, 23, 23, "Print",ExpressionUUID->"aa066448-a7d8-4e04-aa43-bf2245fde196"],
Cell[48100, 1057, 1169, 20, 23, "Print",ExpressionUUID->"7e9fdf79-aef1-455d-ae5a-bbd51c3a04f3"],
Cell[49272, 1079, 1208, 23, 23, "Print",ExpressionUUID->"209cb71e-07b4-48d1-9cd5-94c62e6de249"],
Cell[50483, 1104, 1158, 20, 23, "Print",ExpressionUUID->"70e3b057-d234-4556-a850-6031530ada9c"],
Cell[51644, 1126, 956, 15, 23, "Print",ExpressionUUID->"89444499-1003-4081-adfa-231ba62ae382"],
Cell[52603, 1143, 978, 16, 23, "Print",ExpressionUUID->"2d0c2743-3378-4da7-8af5-3552e46ba3b0"],
Cell[53584, 1161, 1171, 20, 23, "Print",ExpressionUUID->"8a570854-6060-4c66-8864-0347a4da0803"],
Cell[54758, 1183, 1354, 24, 23, "Print",ExpressionUUID->"3352bd30-50c9-4f09-b6ef-f349d5702dfb"],
Cell[56115, 1209, 950, 15, 23, "Print",ExpressionUUID->"9ea98479-c9bc-4637-aece-a5dc47e82905"],
Cell[57068, 1226, 935, 15, 23, "Print",ExpressionUUID->"2ed49c9f-8dd6-45da-b045-33194a1bd9f6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58052, 1247, 305, 5, 50, "Input",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],
Cell[58360, 1254, 488, 7, 33, "Output",ExpressionUUID->"569c3d10-9134-4923-a97e-3d50a3cee681"]
}, Open  ]],
Cell[58863, 1264, 154, 3, 29, "Input",ExpressionUUID->"c099d31f-d891-458e-94ef-e3cd828a3c43"]
}, Open  ]]
}
]
*)



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/Zprime_3B3-Le-2Lmu_UFO.log <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:19


# 
# This is the logfile for the model Zprime_3B3-Le-2Lmu

# Authors: Ben Allanach
# Model version: 1.1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 16 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 98 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Ben Allanach"
__date__ = "09.02.24"
__version__= "1.1.0"


==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-0.3333333333333333*(ee*complex(0,1))',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(complex(0,1)*gzp*I1a11)',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(complex(0,1)*gzp*I1a12)',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(complex(0,1)*gzp*I1a13)',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*gzp*I1a21)',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*gzp*I1a22)',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(complex(0,1)*gzp*I1a23)',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*gzp*I1a31)',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(complex(0,1)*gzp*I1a32)',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(complex(0,1)*gzp*I1a33)',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(complex(0,1)*gzp*I2a11)',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-(complex(0,1)*gzp*I2a12)',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-(complex(0,1)*gzp*I2a13)',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-(complex(0,1)*gzp*I2a21)',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-(complex(0,1)*gzp*I2a22)',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '-(complex(0,1)*gzp*I2a23)',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '-(complex(0,1)*gzp*I2a31)',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '-(complex(0,1)*gzp*I2a32)',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(complex(0,1)*gzp*I2a33)',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = 'complex(0,1)*gzp*I3a11',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = 'complex(0,1)*gzp*I3a12',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = 'complex(0,1)*gzp*I3a13',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = 'complex(0,1)*gzp*I3a21',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = 'complex(0,1)*gzp*I3a22',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = 'complex(0,1)*gzp*I3a23',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'complex(0,1)*gzp*I3a31',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'complex(0,1)*gzp*I3a32',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = 'complex(0,1)*gzp*I3a33',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = 'complex(0,1)*gzp*Omega1x1',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = 'complex(0,1)*gzp*Omega1x2',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = 'complex(0,1)*gzp*Omega1x3',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = 'complex(0,1)*gzp*Omega2x1',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = 'complex(0,1)*gzp*Omega2x2',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = 'complex(0,1)*gzp*Omega2x3',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = 'complex(0,1)*gzp*Omega3x1',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = 'complex(0,1)*gzp*Omega3x2',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = 'complex(0,1)*gzp*Omega3x3',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-0.5*(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-0.5*(cw*ee*complex(0,1))/sw - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*Xi1x1)',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*Xi1x2)',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*Xi1x3)',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*Xi2x1)',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*Xi2x2)',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*Xi2x3)',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(complex(0,1)*gzp*Xi3x1)',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(complex(0,1)*gzp*Xi3x2)',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gzp*Xi3x3)',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a13*MB*MD*Xi1x3 + 3*gzp**2*MB**2*Xi1x3**2 + 3*gzp**2*MD**2*Xi1x3**2 + (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) + 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) + (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 - (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 + (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 - 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) - 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a23*MB*MS*Xi2x3 + 3*gzp**2*MB**2*Xi2x3**2 + 3*gzp**2*MS**2*Xi2x3**2 + (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) + 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) + (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 - (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 + (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 - 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) - 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a32*MC*MT*Xi3x2 + 3*gzp**2*MC**2*Xi3x2**2 + 3*gzp**2*MT**2*Xi3x2**2 + (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) + 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) + (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 - (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 + (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 - 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) - 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a12*MC*MU*Xi1x2 + 3*gzp**2*MC**2*Xi1x2**2 + 3*gzp**2*MU**2*Xi1x2**2 + (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) + 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) + (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 - (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 + (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 - 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) - 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a31*MB*MD*Xi3x1 + 3*gzp**2*MB**2*Xi3x1**2 + 3*gzp**2*MD**2*Xi3x1**2 + (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) + 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) + (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 - (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 + (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 - 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) - 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a21*MD*MS*Xi2x1 + 3*gzp**2*MD**2*Xi2x1**2 + 3*gzp**2*MS**2*Xi2x1**2 + (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) + 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) + (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 - (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 + (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 - 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) - 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'((2*gzp**2*Me**2*Omega2x1**2 - 12*gzp**2*Me*MMU*Omega2x1**2 + 2*gzp**2*MMU**2*Omega2x1**2 + (2*gzp**2*Me**4*Omega2x1**2)/MZp**2 - (4*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 + (2*gzp**2*MMU**4*Omega2x1**2)/MZp**2 - 4*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'((2*gzp**2*Me**2*Omega3x1**2 - 12*gzp**2*Me*MTA*Omega3x1**2 + 2*gzp**2*MTA**2*Omega3x1**2 + (2*gzp**2*Me**4*Omega3x1**2)/MZp**2 - (4*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 + (2*gzp**2*MTA**4*Omega3x1**2)/MZp**2 - 4*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'((2*gzp**2*Me**2*Omega1x2**2 - 12*gzp**2*Me*MMU*Omega1x2**2 + 2*gzp**2*MMU**2*Omega1x2**2 + (2*gzp**2*Me**4*Omega1x2**2)/MZp**2 - (4*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 + (2*gzp**2*MMU**4*Omega1x2**2)/MZp**2 - 4*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'((2*gzp**2*MMU**2*Omega3x2**2 - 12*gzp**2*MMU*MTA*Omega3x2**2 + 2*gzp**2*MTA**2*Omega3x2**2 + (2*gzp**2*MMU**4*Omega3x2**2)/MZp**2 - (4*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 + (2*gzp**2*MTA**4*Omega3x2**2)/MZp**2 - 4*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a32*MB*MS*Xi3x2 + 3*gzp**2*MB**2*Xi3x2**2 + 3*gzp**2*MS**2*Xi3x2**2 + (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) + 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) + (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 - (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 + (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 - 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) - 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a12*MD*MS*Xi1x2 + 3*gzp**2*MD**2*Xi1x2**2 + 3*gzp**2*MS**2*Xi1x2**2 + (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) + 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) + (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 - (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 + (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 - 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) - 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a23*MC*MT*Xi2x3 + 3*gzp**2*MC**2*Xi2x3**2 + 3*gzp**2*MT**2*Xi2x3**2 + (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) + 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) + (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 - (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 + (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 - 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) - 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a13*MT*MU*Xi1x3 + 3*gzp**2*MT**2*Xi1x3**2 + 3*gzp**2*MU**2*Xi1x3**2 + (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) + 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) + (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 - (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 + (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 - 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) - 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'((2*gzp**2*Me**2*Omega1x3**2 - 12*gzp**2*Me*MTA*Omega1x3**2 + 2*gzp**2*MTA**2*Omega1x3**2 + (2*gzp**2*Me**4*Omega1x3**2)/MZp**2 - (4*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 + (2*gzp**2*MTA**4*Omega1x3**2)/MZp**2 - 4*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'((2*gzp**2*MMU**2*Omega2x3**2 - 12*gzp**2*MMU*MTA*Omega2x3**2 + 2*gzp**2*MTA**2*Omega2x3**2 + (2*gzp**2*MMU**4*Omega2x3**2)/MZp**2 - (4*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 + (2*gzp**2*MTA**4*Omega2x3**2)/MZp**2 - 4*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a21*MC*MU*Xi2x1 + 3*gzp**2*MC**2*Xi2x1**2 + 3*gzp**2*MU**2*Xi2x1**2 + (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) + 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) + (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 - (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 + (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 - 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) - 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a31*MT*MU*Xi3x1 + 3*gzp**2*MT**2*Xi3x1**2 + 3*gzp**2*MU**2*Xi3x1**2 + (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) + 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) + (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 - (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 + (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 - 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) - 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-0.5*(ee**2*Me**2)/sw**2 - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-0.5*(ee**2*MMU**2)/sw**2 - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-0.5*(ee**2*MTA**2)/sw**2 - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((18*gzp**2*I1a33*MB**2*Xi3x3 - 6*gzp**2*MB**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I1a33*MB**2*complexconjugate(I1a33) + 6*gzp**2*I1a33*MZp**2*complexconjugate(I1a33) + 18*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((18*gzp**2*I1a31*MB*MD*Xi3x1 - 3*gzp**2*MB**2*Xi3x1**2 - 3*gzp**2*MD**2*Xi3x1**2 - (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) - 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) - (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 + (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 - (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 + 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) + 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((18*gzp**2*I1a32*MB*MS*Xi3x2 - 3*gzp**2*MB**2*Xi3x2**2 - 3*gzp**2*MS**2*Xi3x2**2 - (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) - 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) - (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 + (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 - (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 + 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) + 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((18*gzp**2*I2a22*MC**2*Xi2x2 - 6*gzp**2*MC**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I2a22*MC**2*complexconjugate(I2a22) + 6*gzp**2*I2a22*MZp**2*complexconjugate(I2a22) + 18*gzp**2*MC**2*Xi2x2*complexconjugate(I2a22))*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((18*gzp**2*I2a23*MC*MT*Xi2x3 - 3*gzp**2*MC**2*Xi2x3**2 - 3*gzp**2*MT**2*Xi2x3**2 - (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) - 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) - (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 + (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 - (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 + 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) + 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((18*gzp**2*I2a21*MC*MU*Xi2x1 - 3*gzp**2*MC**2*Xi2x1**2 - 3*gzp**2*MU**2*Xi2x1**2 - (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) - 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) - (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 + (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 - (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 + 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) + 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((18*gzp**2*I1a13*MB*MD*Xi1x3 - 3*gzp**2*MB**2*Xi1x3**2 - 3*gzp**2*MD**2*Xi1x3**2 - (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) - 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) - (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 + (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 - (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 + 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) + 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((18*gzp**2*I1a11*MD**2*Xi1x1 - 6*gzp**2*MD**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I1a11*MD**2*complexconjugate(I1a11) + 6*gzp**2*I1a11*MZp**2*complexconjugate(I1a11) + 18*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((18*gzp**2*I1a12*MD*MS*Xi1x2 - 3*gzp**2*MD**2*Xi1x2**2 - 3*gzp**2*MS**2*Xi1x2**2 - (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) - 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) - (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 + (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 - (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 + 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) + 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((8*gzp**2*Me**2*Omega1x1**2 + 4*gzp**2*MZp**2*Omega1x1**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-2*gzp**2*Me**2*Omega1x2**2 + 12*gzp**2*Me*MMU*Omega1x2**2 - 2*gzp**2*MMU**2*Omega1x2**2 - (2*gzp**2*Me**4*Omega1x2**2)/MZp**2 + (4*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 - (2*gzp**2*MMU**4*Omega1x2**2)/MZp**2 + 4*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-2*gzp**2*Me**2*Omega1x3**2 + 12*gzp**2*Me*MTA*Omega1x3**2 - 2*gzp**2*MTA**2*Omega1x3**2 - (2*gzp**2*Me**4*Omega1x3**2)/MZp**2 + (4*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 - (2*gzp**2*MTA**4*Omega1x3**2)/MZp**2 + 4*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-2*gzp**2*Me**2*Omega2x1**2 + 12*gzp**2*Me*MMU*Omega2x1**2 - 2*gzp**2*MMU**2*Omega2x1**2 - (2*gzp**2*Me**4*Omega2x1**2)/MZp**2 + (4*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 - (2*gzp**2*MMU**4*Omega2x1**2)/MZp**2 + 4*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((8*gzp**2*MMU**2*Omega2x2**2 + 4*gzp**2*MZp**2*Omega2x2**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-2*gzp**2*MMU**2*Omega2x3**2 + 12*gzp**2*MMU*MTA*Omega2x3**2 - 2*gzp**2*MTA**2*Omega2x3**2 - (2*gzp**2*MMU**4*Omega2x3**2)/MZp**2 + (4*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 - (2*gzp**2*MTA**4*Omega2x3**2)/MZp**2 + 4*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((18*gzp**2*I1a23*MB*MS*Xi2x3 - 3*gzp**2*MB**2*Xi2x3**2 - 3*gzp**2*MS**2*Xi2x3**2 - (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) - 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) - (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 + (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 - (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 + 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) + 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((18*gzp**2*I1a21*MD*MS*Xi2x1 - 3*gzp**2*MD**2*Xi2x1**2 - 3*gzp**2*MS**2*Xi2x1**2 - (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) - 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) - (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 + (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 - (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 + 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) + 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((18*gzp**2*I1a22*MS**2*Xi2x2 - 6*gzp**2*MS**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I1a22*MS**2*complexconjugate(I1a22) + 6*gzp**2*I1a22*MZp**2*complexconjugate(I1a22) + 18*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((18*gzp**2*I2a32*MC*MT*Xi3x2 - 3*gzp**2*MC**2*Xi3x2**2 - 3*gzp**2*MT**2*Xi3x2**2 - (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) - 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) - (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 + (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 - (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 + 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) + 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((18*gzp**2*I2a33*MT**2*Xi3x3 - 6*gzp**2*MT**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I2a33*MT**2*complexconjugate(I2a33) + 6*gzp**2*I2a33*MZp**2*complexconjugate(I2a33) + 18*gzp**2*MT**2*Xi3x3*complexconjugate(I2a33))*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((18*gzp**2*I2a31*MT*MU*Xi3x1 - 3*gzp**2*MT**2*Xi3x1**2 - 3*gzp**2*MU**2*Xi3x1**2 - (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) - 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) - (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 + (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 - (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 + 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) + 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-2*gzp**2*Me**2*Omega3x1**2 + 12*gzp**2*Me*MTA*Omega3x1**2 - 2*gzp**2*MTA**2*Omega3x1**2 - (2*gzp**2*Me**4*Omega3x1**2)/MZp**2 + (4*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 - (2*gzp**2*MTA**4*Omega3x1**2)/MZp**2 + 4*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-2*gzp**2*MMU**2*Omega3x2**2 + 12*gzp**2*MMU*MTA*Omega3x2**2 - 2*gzp**2*MTA**2*Omega3x2**2 - (2*gzp**2*MMU**4*Omega3x2**2)/MZp**2 + (4*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 - (2*gzp**2*MTA**4*Omega3x2**2)/MZp**2 + 4*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((8*gzp**2*MTA**2*Omega3x3**2 + 4*gzp**2*MZp**2*Omega3x3**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((18*gzp**2*I2a12*MC*MU*Xi1x2 - 3*gzp**2*MC**2*Xi1x2**2 - 3*gzp**2*MU**2*Xi1x2**2 - (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) - 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) - (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 + (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 - (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 + 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) + 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((18*gzp**2*I2a13*MT*MU*Xi1x3 - 3*gzp**2*MT**2*Xi1x3**2 - 3*gzp**2*MU**2*Xi1x3**2 - (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) - 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) - (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 + (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 - (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 + 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) + 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((18*gzp**2*I2a11*MU**2*Xi1x1 - 6*gzp**2*MU**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I2a11*MU**2*complexconjugate(I2a11) + 6*gzp**2*I2a11*MZp**2*complexconjugate(I2a11) + 18*gzp**2*MU**2*Xi1x1*complexconjugate(I2a11))*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(gzp**2*I3a11*MZp**4*complexconjugate(I3a11))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(gzp**2*I3a12*MZp**4*complexconjugate(I3a12))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(gzp**2*I3a13*MZp**4*complexconjugate(I3a13))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(gzp**2*I3a21*MZp**4*complexconjugate(I3a21))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(gzp**2*I3a22*MZp**4*complexconjugate(I3a22))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(gzp**2*I3a23*MZp**4*complexconjugate(I3a23))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(gzp**2*I3a31*MZp**4*complexconjugate(I3a31))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(gzp**2*I3a32*MZp**4*complexconjugate(I3a32))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(gzp**2*I3a33*MZp**4*complexconjugate(I3a33))/(24.*cmath.pi*abs(MZp)**3)'})



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\text{gzp}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = -0.03,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

VdL1x1 = Parameter(name = 'VdL1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{VdL1x1}')

VdL1x2 = Parameter(name = 'VdL1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x2}')

VdL1x3 = Parameter(name = 'VdL1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x3}')

VdL2x1 = Parameter(name = 'VdL2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL2x1}')

VdL2x2 = Parameter(name = 'VdL2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL2x2}')

VdL2x3 = Parameter(name = 'VdL2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(tsb)',
                   texname = '\\text{VdL2x3}')

VdL3x1 = Parameter(name = 'VdL3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL3x1}')

VdL3x2 = Parameter(name = 'VdL3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(tsb)',
                   texname = '\\text{VdL3x2}')

VdL3x3 = Parameter(name = 'VdL3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '2',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1**2*Xi1x1 + VdL1x1*VdL2x1*Xi1x2 + VdL1x1*VdL3x1*Xi1x3 + VdL1x1*VdL1x2*Xi2x1 + VdL1x2*VdL2x1*Xi2x2 + VdL1x2*VdL3x1*Xi2x3 + VdL1x1*VdL1x3*Xi3x1 + VdL1x3*VdL2x1*Xi3x2 + VdL1x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x2*Xi1x1 + VdL1x1*VdL2x2*Xi1x2 + VdL1x1*VdL3x2*Xi1x3 + VdL1x2**2*Xi2x1 + VdL1x2*VdL2x2*Xi2x2 + VdL1x2*VdL3x2*Xi2x3 + VdL1x2*VdL1x3*Xi3x1 + VdL1x3*VdL2x2*Xi3x2 + VdL1x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x3*Xi1x1 + VdL1x1*VdL2x3*Xi1x2 + VdL1x1*VdL3x3*Xi1x3 + VdL1x2*VdL1x3*Xi2x1 + VdL1x2*VdL2x3*Xi2x2 + VdL1x2*VdL3x3*Xi2x3 + VdL1x3**2*Xi3x1 + VdL1x3*VdL2x3*Xi3x2 + VdL1x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL2x1*Xi1x1 + VdL2x1**2*Xi1x2 + VdL2x1*VdL3x1*Xi1x3 + VdL1x1*VdL2x2*Xi2x1 + VdL2x1*VdL2x2*Xi2x2 + VdL2x2*VdL3x1*Xi2x3 + VdL1x1*VdL2x3*Xi3x1 + VdL2x1*VdL2x3*Xi3x2 + VdL2x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL2x1*Xi1x1 + VdL2x1*VdL2x2*Xi1x2 + VdL2x1*VdL3x2*Xi1x3 + VdL1x2*VdL2x2*Xi2x1 + VdL2x2**2*Xi2x2 + VdL2x2*VdL3x2*Xi2x3 + VdL1x2*VdL2x3*Xi3x1 + VdL2x2*VdL2x3*Xi3x2 + VdL2x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL2x1*Xi1x1 + VdL2x1*VdL2x3*Xi1x2 + VdL2x1*VdL3x3*Xi1x3 + VdL1x3*VdL2x2*Xi2x1 + VdL2x2*VdL2x3*Xi2x2 + VdL2x2*VdL3x3*Xi2x3 + VdL1x3*VdL2x3*Xi3x1 + VdL2x3**2*Xi3x2 + VdL2x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL3x1*Xi1x1 + VdL2x1*VdL3x1*Xi1x2 + VdL3x1**2*Xi1x3 + VdL1x1*VdL3x2*Xi2x1 + VdL2x1*VdL3x2*Xi2x2 + VdL3x1*VdL3x2*Xi2x3 + VdL1x1*VdL3x3*Xi3x1 + VdL2x1*VdL3x3*Xi3x2 + VdL3x1*VdL3x3*Xi3x3',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL3x1*Xi1x1 + VdL2x2*VdL3x1*Xi1x2 + VdL3x1*VdL3x2*Xi1x3 + VdL1x2*VdL3x2*Xi2x1 + VdL2x2*VdL3x2*Xi2x2 + VdL3x2**2*Xi2x3 + VdL1x2*VdL3x3*Xi3x1 + VdL2x2*VdL3x3*Xi3x2 + VdL3x2*VdL3x3*Xi3x3',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL3x1*Xi1x1 + VdL2x3*VdL3x1*Xi1x2 + VdL3x1*VdL3x3*Xi1x3 + VdL1x3*VdL3x2*Xi2x1 + VdL2x3*VdL3x2*Xi2x2 + VdL3x2*VdL3x3*Xi2x3 + VdL1x3*VdL3x3*Xi3x1 + VdL2x3*VdL3x3*Xi3x2 + VdL3x3**2*Xi3x3',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')

I3a11 = Parameter(name = 'I3a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a11}')

I3a12 = Parameter(name = 'I3a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a12}')

I3a13 = Parameter(name = 'I3a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a13}')

I3a21 = Parameter(name = 'I3a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a21}')

I3a22 = Parameter(name = 'I3a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a22}')

I3a23 = Parameter(name = 'I3a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a23}')

I3a31 = Parameter(name = 'I3a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a31}')

I3a32 = Parameter(name = 'I3a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a32}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a33}')



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Tue 19 Mar 2024 14:38:34


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_69})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_83})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_86})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_81})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_84})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_85})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_88})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_89})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_82})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_87})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_70})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_60})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_61})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_71})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_56})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_90})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_93})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_96})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_91})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_94})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_97})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_92})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_95})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_98})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_76 = Vertex(name = 'V_76',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_37})

V_77 = Vertex(name = 'V_77',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_38})

V_78 = Vertex(name = 'V_78',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_39})

V_79 = Vertex(name = 'V_79',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_40})

V_80 = Vertex(name = 'V_80',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_41})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_42})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_43})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_44})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_45})

V_85 = Vertex(name = 'V_85',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_72})

V_86 = Vertex(name = 'V_86',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_73})

V_87 = Vertex(name = 'V_87',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_74})

V_88 = Vertex(name = 'V_88',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_75})

V_89 = Vertex(name = 'V_89',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_76})

V_90 = Vertex(name = 'V_90',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_77})

V_91 = Vertex(name = 'V_91',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_78})

V_92 = Vertex(name = 'V_92',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_79})

V_93 = Vertex(name = 'V_93',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_80})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_72})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_73})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_74})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_75})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_76})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_77})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_24,(0,1):C.GC_78})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_79})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_26,(0,1):C.GC_80})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_27})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_28})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_30})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_32})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_33})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_35})



==> anc/3B3-Le-2Lmu/Zprime_3B3-Le-2Lmu_UFO/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    


==> anc/README <==
# A list of files in the anc/ subdirectory and what they are for
3B3-Le-2Lmu.tgz - tarred gzipped files encoding the Feynrules implementation of the 3B3-Le-2Lmu model and the mathematica notebook which makes the UFO file, along with the UFO files themselves in a subdirectory.
